A Biased Estimator for MinMax Sampling and Distributed Aggregation

MinMax sampling is a technique for downsampling a real-valued vector which minimizes the maximum variance over all vector components. This approach is useful for reducing the amount of data that must be sent over a constrained network link (e.g. in the wide-area). MinMax can provide unbiased estimates of the vector elements, along with unbiased estimates of aggregates when vectors are combined from multiple locations. In this work, we propose a biased MinMax estimation scheme, B-MinMax, which trades an increase in estimator bias for a reduction in variance. We prove that when no aggregation is performed, B-MinMax obtains a strictly lower MSE compared to the unbiased MinMax estimator. When aggregation is required, B-MinMax is preferable when sample sizes are small or the number of aggregated vectors is limited. Our experiments show that this approach can substantially reduce the MSE for MinMax sampling in many practical settings.

==> plot/compress_resnet.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

x = np.array([ 10 , 5 , 3.030303 , 2 , 1.333333 ])
y1 = np.array([ 0.2982779 , 0.08928919 , 0.02681768 , 0.0139944 , 0.01403805 ])
y2 = np.array([ 0.08914142 , 0.04118694 , 0.01607752 , 0.00935479 , 0.009888843 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         linewidth=lwd, label="Adaptive B-MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Compression Ratio', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.ylim(ymin = 0.0, ymax=36.0)

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/compress_resnet.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/compress_zipf.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
display = True

#x = np.array([ 10 , 5 , 3.030303 , 2 , 1.333333 ])
#y1 = np.array([ 4239941 , 841193.5 , 120179.1 , 9264.093 , 193.2899 ])
#y2 = np.array([ 1891199 , 567150.1 , 107156.2 , 10189.16 , 259.2042 ])

x = np.array([ 10 , 5 , 3.030303 , 2 , 1.333333 ])
y1 = np.array([ 1882172 , 445814.2 , 57036.72 , 4449.628 , 117.4445 ])
y2 = np.array([ 550412.9 , 177146.5 , 33969.75 , 3536.028 , 129.1771 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         linewidth=lwd, label="Adaptive B-MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Compression Ratio', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.ylim(ymin = 0.0, ymax=36.0)

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/compress_zipf.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/plex_compress_zipf.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

#x = np.array([ 10 , 5 , 3.030303 , 2 , 1.333333 ])
#y1 = np.array([ 4239941 , 841193.5 , 120179.1 , 9264.093 , 193.2899 ])
#y2 = np.array([ 1891199 , 567150.1 , 107156.2 , 10189.16 , 259.2042 ])

x = np.array([ 10 , 5 , 3.030303 , 2 , 1.333333 ])
y1 = np.array([ 1882172 , 445814.2 , 57036.72 , 4449.628 , 117.4445 ])
y2 = np.array([ 550412.9 , 177146.5 , 33969.75 , 3536.028 , 129.1771 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         linewidth=lwd, label="Adaptive MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Compression Ratio', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.ylim(ymin = 0.0, ymax=36.0)

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    dst_file = '/home/jwolf/Dropbox/Plexus/Images/compress_zipf.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/plex_sites_zipf.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

is2x = False
is2x = True

# new site counts (cr 4x)
x = np.array([ 1 , 2 , 4 , 8 , 16 , 24 ])
y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 8958.504 , 14395.34 ])
y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 10216.39 , 20389.88 ])

# Adaptive
x = np.array([ 1 , 2 , 4 , 8 , 16 , 24 , 30 ])
y1 = np.array([ 21418.96 , 44626.87 , 86047.21 , 203204.6 , 412028.3 , 531652.6 , 734787.8 ])
y2 = np.array([ 5466.269 , 14384.11 , 33577.41 , 96436.77 , 313327.4 , 548290.4 , 731457.2 ])

if not is2x:
    y1 = np.array([ 25650.24 , 48100.48 , 92669.52 , 169401 , 401589.3 , 624383.7 ])
    y2 = np.array([ 4852.867 , 15445.24 , 33565.58 , 90400.41 , 296517.3 , 674308.3 ])

# OLD SITE COUNTS (cr 2x)
#x = np.array([ 1 , 2 , 4 , 8 , 12 , 16 ])
#y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 6697.615 , 8981.697 ])
#y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 6427.737 , 9870.496 ])
#x = np.array([ 1 , 2 , 4 , 8 , 12 , 16 , 24])
#y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 6697.615 , 8981.697, ])
#y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 6427.737 , 9870.496 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         #linewidth=lwd, label="B-MinMax")
         linewidth=lwd, label="Adaptive MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Number of Sites', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

#plt.ylim(ymin = 0.0, ymax=12000)
plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
#plt.legend(ncol=2, loc='upper center', prop={'size': 18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    #dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites2x_zipf.eps'
    dst_file = '/home/jwolf/Dropbox/Plexus/Images/sites_adapt_zipf.eps'
    #if not is2x:
    #    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites4x_zipf.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/sites_resnet.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

#x = np.array([ 1 , 2 , 4 , 8 , 16 , 24 ])
#y1 = np.array([ 1.289749e-09 , 0.004452606 , 0.006716976 , 0.0118569 , 0.01947484, 0.0266903 ])
#y2 = np.array([ 2.134964e-09 , 0.0003411766 , 0.0006246536 , 0.001036977 , 0.002091817, 0.00275334 ])

x = np.array([ 1 , 2 , 4 , 8 , 12 , 16 ])
y1 = np.array([ 0.010735 , 0.02191313 , 0.05504442 , 0.1017474 , 0.1517698 , 0.214216 ])
y2 = np.array([ 0.00279117 , 0.007991558 , 0.02939535 , 0.09477812 , 0.1533063 , 0.2091286 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         linewidth=lwd, label="Adaptive B-MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Number of Sites', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

#plt.ylim(ymin = 0.0, ymax=12000)
plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
#plt.legend(ncol=2, loc='upper center', prop={'size': 18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites4x_resnet.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/sites_zipf.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

is2x = False
is2x = True

# new site counts (cr 4x)
x = np.array([ 1 , 2 , 4 , 8 , 16 , 24 ])
y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 8958.504 , 14395.34 ])
y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 10216.39 , 20389.88 ])

# Adaptive
x = np.array([ 1 , 2 , 4 , 8 , 16 , 24 , 30 ])
y1 = np.array([ 21418.96 , 44626.87 , 86047.21 , 203204.6 , 412028.3 , 531652.6 , 734787.8 ])
y2 = np.array([ 5466.269 , 14384.11 , 33577.41 , 96436.77 , 313327.4 , 548290.4 , 731457.2 ])

if not is2x:
    y1 = np.array([ 25650.24 , 48100.48 , 92669.52 , 169401 , 401589.3 , 624383.7 ])
    y2 = np.array([ 4852.867 , 15445.24 , 33565.58 , 90400.41 , 296517.3 , 674308.3 ])

# OLD SITE COUNTS (cr 2x)
#x = np.array([ 1 , 2 , 4 , 8 , 12 , 16 ])
#y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 6697.615 , 8981.697 ])
#y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 6427.737 , 9870.496 ])
#x = np.array([ 1 , 2 , 4 , 8 , 12 , 16 , 24])
#y1 = np.array([ 546.0915 , 1253.078 , 2218.336 , 4084.833 , 6697.615 , 8981.697, ])
#y2 = np.array([ 253.5099 , 626.5729 , 1451.135 , 3210.882 , 6427.737 , 9870.496 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         #linewidth=lwd, label="B-MinMax")
         linewidth=lwd, label="Adaptive B-MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Number of Sites', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

#plt.ylim(ymin = 0.0, ymax=12000)
plt.ticklabel_format(style='sci', axis='y', useMathText=True, scilimits=(0,0))

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
#plt.legend(ncol=2, loc='upper center', prop={'size': 18})
plt.legend(ncol=1, loc='upper left', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    #dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites2x_zipf.eps'
    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites_adapt_zipf.eps'
    #if not is2x:
    #    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/sites4x_zipf.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')


==> plot/vec_zipf.py <==

import matplotlib
#matplotlib.use('Agg') # JSW TODO

import matplotlib.pyplot as plt
import numpy as np
   
display = False 
#display = True

x = np.array([ 10 , 100 , 1000 , 10000 , 50000, 100000 ])
y1 = np.array([ 15753.44 , 6347.667 , 4952.635 , 4629.642 , 4494.286, 4549.858 ])
y2 = np.array([ 14437.33 , 4950.536 , 3982.41 , 3630.441 , 3547.322, 3580.805 ])

font = {'size': 14}
matplotlib.rc('font', **font)

fig, ax = plt.subplots()

p_size = 6 
lwd = 3

plt.plot(x, y2, markersize=p_size,
         marker='D', linestyle="dotted",
         linewidth=lwd, label="B-MinMax")

plt.plot(x, y1, markersize=p_size,
         marker='D',
         linewidth=lwd, label="MinMax")

plt.title('')
plt.xlabel('Vector Dimension', fontsize=18)
plt.ylabel('MSE', fontsize=18)
#plt.ylim(-32, 32)

plt.ticklabel_format(style='sci', axis='both', useMathText=True, scilimits=(0,0))

#plt.ylim(ymin = 0.0, ymax=36.0)

#plt.legend(ncol=2,
#           loc='lower right', prop={'size':18})
plt.legend(ncol=1, loc='upper right', prop={'size': 18})
plt.tight_layout(pad=0.1)

if display:
    plt.show()
else:
    dst_file = '/home/jwolf/Dropbox/b-minmax/plot/output/vec_zipf.eps'
    #plt.savefig(dst_file, format='png')
    plt.savefig(dst_file, format='eps')

